Object detection and Autoencoder-based 6D pose estimation for highly cluttered Bin Picking

Bin picking is a core problem in industrial environments and robotics, with its main module as 6D pose estimation. However, industrial depth sensors have a lack of accuracy when it comes to small objects. Therefore, we propose a framework for pose estimation in highly cluttered scenes with small objects, which mainly relies on RGB data and makes use of depth information only for pose refinement. In this work, we compare synthetic data generation approaches for object detection and pose estimation and introduce a pose filtering algorithm that determines the most accurate estimated poses. We will make our

==> drawplots.py <==
import matplotlib.pyplot as plt
import numpy as np
SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 20

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title
def plot_save(x,y, save_path):
    plt.figure()
    plt.xlabel('Number of parameters')
    plt.ylabel('mAP')
    plt.grid(True)
    #plt.title('mAP vs. Number of Coefficients')
    #plt.plot(x[1:], y[0][1:],'o-', label='FourierNet 90 points', linewidth=1)
    plt.plot(x[1:], y[2][1:], 'o-', label='FourierNet', linewidth=1)
    #plt.plot(x[1:], y[1][1:] ,'o-', label='FourierNet 36 points', linewidth=1)
    #plt.plot(x[1:-2], y[3][1:], 'o-', label='FourierNet 18 points', linewidth=1)
    plt.plot([18, 36, 72], [26.2, 27.7, 27.6], '*-.', label='PolarMask', markersize=14, linewidth=2)
    plt.plot(8,18.9, '*', label='ExtremeNet', markersize=14)
    plt.plot(20, 21.6, '*', label='ESE-YOLOv3', markersize=14)


    plt.ylim(16,29)
    plt.legend()
    #plt.show()
    fig = plt.gcf()
    fig.set_size_inches(18.5/2.5, 11.5/2.5)
    fig.savefig(save_path, dpi=300, bbox_inches = "tight")
    #plt.savefig(save_path, figsize=(8, 4), dpi=300, bbox_inches = "tight")
    return True

x = [4,6,8,10,12,18,24,36,48,72]
y = []
y.append([8.3, 19.1, 21.3, 24, 25, 26.9, 27.4, 27.7, 27.7, 27.6])
y.append([7.6, 18, 20.1, 23, 24.1, 26.1, 26.6, 27.1, 27.1, 27])
y.append([8.3, 19.2, 21.5, 24.2, 25.2, 27.2, 27.7, 28, 28, 28])
y.append([8.1, 18.8 , 21, 23.5, 24.4, 25.9, 26, 26])

plot_save(x,y, './plots/map_vs_coe.png')


==> drawplots2.py <==
import matplotlib.pyplot as plt
import numpy as np

SMALL_SIZE = 16
MEDIUM_SIZE = 16
BIGGER_SIZE = 20

plt.rc('font', size=SMALL_SIZE)  # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)  # fontsize of the axes title
plt.rc('axes', labelsize=SMALL_SIZE)  # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)  # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)  # fontsize of the tick labels
plt.rc('legend', fontsize=SMALL_SIZE)  # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title


def plot_save(x, y, save_path):
    plt.figure()
    plt.xlabel('Angle (degree)')
    plt.ylabel('Distance (pixels)')
    #plt.grid(True)
    # plt.title('mAP vs. Number of Coefficients')
    plt.plot(x, y[0], '--', label='20', linewidth=2)
    #plt.plot(x, y[1], '-', label='10 coefficents', linewidth=1)
    plt.plot(x, y[2], '-.', label='5', linewidth=2)
    plt.plot(x, y[3], '-', label='2', linewidth=2)


    plt.xlim(0,360)
    plt.ylim(175, 360)
    plt.legend()
    # plt.show()
    #plt.savefig(save_path, dpi=300, bbox_inches="tight")
    fig = plt.gcf()
    fig.set_size_inches(8/1.2 , 6/1.2)
    fig.savefig(save_path, dpi=300, bbox_inches="tight")
    return True



y = []
y.append([181.6869, 182.9331, 184.5636, 186.4148, 188.4035, 190.5238, 192.8151,
         195.3202, 198.0449, 200.9310, 203.8582, 206.6665, 209.2038, 211.3722,
         213.1662, 214.6800, 216.0910, 217.6171, 219.4732, 221.8291, 224.7890,
         228.3864, 232.5956, 237.3520, 242.5709, 248.1633, 254.0414, 260.1179,
         266.2984, 272.4731, 278.5059, 284.2268, 289.4204, 293.8212, 297.1190,
         298.9859, 299.1341, 297.3981, 293.8264, 288.7453, 282.7610, 276.6909,
         271.4328, 267.8064, 266.4054, 267.4751, 270.8217, 275.7632, 281.1535,
         285.5208, 287.3572, 285.5057, 279.5193, 269.8243, 257.6033, 244.4595,
         232.0247, 221.6734, 214.3935, 210.7995, 211.2017, 215.6753, 224.0838,
         236.0514, 250.8959, 267.5613, 284.6090, 300.3196, 312.9471, 321.0711,
         323.9450, 321.6892, 315.2377, 306.0667, 295.8193, 285.9721, 277.6255,
         271.4326, 267.6235, 266.0813, 266.4351, 268.1569, 270.6580, 273.3776,
         275.8633, 277.8190, 279.1259, 279.8243, 280.0695, 280.0742, 280.0480,
         280.1477, 280.4432, 280.9085, 281.4341, 281.8649, 282.0541, 281.9233,
         281.5123, 281.0014, 280.6996, 280.9983, 282.3014, 284.9438, 289.1114,
         294.7628, 301.5652, 308.8481, 315.6017, 320.5493, 322.3255, 319.7563,
         312.1858, 299.7389, 283.3906, 264.7906, 245.8998, 228.5849, 214.3231,
         204.0753, 198.2996, 197.0151, 199.8491, 206.0411, 214.4486, 223.6320,
         232.0929, 238.6444, 242.7722, 244.8035, 245.7825, 247.1303, 250.2475,
         256.1926, 265.4684, 277.8895, 292.5147, 307.6995, 321.3427, 331.3563,
         336.2452, 335.5523, 329.9636, 321.0246, 310.6446, 300.6123, 292.2855,
         286.4752, 283.4631, 283.0818, 284.8068, 287.8550, 291.2932, 294.1682,
         295.6522, 295.1783, 292.5319, 287.8633, 281.6254, 274.4488, 267.0005,
         259.8589, 253.4276, 247.8955, 243.2380, 239.2479, 235.5921, 231.8876,
         227.7859, 223.0525, 217.6243, 211.6266, 205.3472, 199.1722, 193.5077,
         188.7058, 185.0113, 182.5371, 181.2614, 181.0487])
y.append([178.8749, 179.8744, 181.8018, 184.5210, 187.8499, 191.5698, 195.4373,
         199.2037, 202.6391, 205.5587, 207.8448, 209.4634, 210.4704, 211.0048,
         211.2719, 211.5200, 212.0143, 213.0115, 214.7375, 217.3695, 221.0225,
         225.7380, 231.4752, 238.1073, 245.4190, 253.1165, 260.8425, 268.2072,
         274.8269, 280.3686, 284.5921, 287.3845, 288.7727, 288.9179, 288.0904,
         286.6289, 284.8957, 283.2320, 281.9219, 281.1633, 281.0500, 281.5648,
         282.5771, 283.8545, 285.0828, 285.8961, 285.9218, 284.8302, 282.3845,
         278.4842, 273.1908, 266.7264, 259.4513, 251.8211, 244.3359, 237.4907,
         231.7367, 227.4555, 224.9462, 224.4208, 226.0037, 229.7270, 235.5225,
         243.2081, 252.4723, 262.8646, 273.7957, 284.5667, 294.4212, 302.6267,
         308.5693, 311.8441, 312.3156, 310.1384, 305.7244, 299.6735, 292.6837,
         285.4586, 278.6357, 272.7363, 268.1411, 265.0831, 263.6530, 263.8095,
         265.3909, 268.1288, 271.6677, 275.5898, 279.4544, 282.8390, 285.3926,
         286.8797, 287.2128, 286.4658, 284.8587, 282.7276, 280.4765, 278.5271,
         277.2716, 277.0356, 278.0455, 280.4085, 284.0957, 288.9292, 294.5760,
         300.5538, 306.2537, 310.9862, 314.0509, 314.8292, 312.8788, 308.0094,
         300.3284, 290.2293, 278.3353, 265.4089, 252.2507, 239.6106, 228.1267,
         218.2942, 210.4649, 204.8632, 201.6078, 200.7347, 202.2130, 205.9493,
         211.7857, 219.4922, 228.7573, 239.1843, 250.2993, 261.5742, 272.4645,
         282.4607, 291.1393, 298.2084, 303.5334, 307.1400, 309.1922, 309.9555,
         309.7498, 308.9029, 307.7095, 306.4055, 305.1509, 304.0245, 303.0313,
         302.1136, 301.1692, 300.0727, 298.6977, 296.9372, 294.7187, 292.0148,
         288.8443, 285.2688, 281.3783, 277.2780, 273.0711, 268.8424, 264.6481,
         260.5079, 256.4031, 252.2820, 248.0677, 243.6735, 239.0170, 234.0379,
         228.7124, 223.0630, 217.1634, 211.1351, 205.1379, 199.3569, 193.9860,
         189.2114, 185.1997, 182.0849, 179.9646, 178.8918])
y.append([181.9871, 181.6024, 181.6684, 182.1772, 183.1185, 184.4808, 186.2502,
         188.4111, 190.9448, 193.8312, 197.0463, 200.5637, 204.3543, 208.3853,
         212.6210, 217.0235, 221.5513, 226.1616, 230.8089, 235.4477, 240.0312,
         244.5138, 248.8511, 253.0006, 256.9231, 260.5833, 263.9509, 267.0002,
         269.7118, 272.0724, 274.0745, 275.7167, 277.0038, 277.9460, 278.5580,
         278.8604, 278.8755, 278.6300, 278.1521, 277.4716, 276.6194, 275.6260,
         274.5212, 273.3349, 272.0942, 270.8257, 269.5525, 268.2968, 267.0781,
         265.9133, 264.8173, 263.8029, 262.8799, 262.0571, 261.3412, 260.7370,
         260.2477, 259.8758, 259.6219, 259.4865, 259.4688, 259.5675, 259.7805,
         260.1057, 260.5410, 261.0839, 261.7311, 262.4798, 263.3270, 264.2694,
         265.3041, 266.4272, 267.6342, 268.9210, 270.2825, 271.7130, 273.2057,
         274.7528, 276.3461, 277.9750, 279.6286, 281.2942, 282.9576, 284.6032,
         286.2140, 287.7720, 289.2577, 290.6504, 291.9293, 293.0726, 294.0594,
         294.8679, 295.4784, 295.8718, 296.0312, 295.9423, 295.5931, 294.9753,
         294.0839, 292.9191, 291.4839, 289.7868, 287.8402, 285.6607, 283.2698,
         280.6923, 277.9563, 275.0933, 272.1366, 269.1224, 266.0870, 263.0681,
         260.1035, 257.2300, 254.4836, 251.8999, 249.5116, 247.3494, 245.4426,
         243.8175, 242.4977, 241.5034, 240.8533, 240.5621, 240.6415, 241.1004,
         241.9434, 243.1723, 244.7843, 246.7729, 249.1270, 251.8311, 254.8630,
         258.1969, 261.8000, 265.6339, 269.6534, 273.8079, 278.0406, 282.2886,
         286.4843, 290.5565, 294.4305, 298.0303, 301.2806, 304.1074, 306.4414,
         308.2189, 309.3854, 309.8959, 309.7166, 308.8271, 307.2209, 304.9057,
         301.9032, 298.2485, 293.9887, 289.1825, 283.8966, 278.2058, 272.1889,
         265.9272, 259.5024, 252.9952, 246.4828, 240.0381, 233.7281, 227.6136,
         221.7489, 216.1809, 210.9502, 206.0906, 201.6293, 197.5883, 193.9848,
         190.8307, 188.1346, 185.9012, 184.1330, 182.8292])
y.append([229.9105, 229.7994, 229.7193, 229.6703, 229.6525, 229.6656, 229.7098,
         229.7852, 229.8915, 230.0287, 230.1967, 230.3955, 230.6247, 230.8841,
         231.1739, 231.4932, 231.8422, 232.2204, 232.6279, 233.0638, 233.5280,
         234.0199, 234.5394, 235.0858, 235.6586, 236.2575, 236.8817, 237.5308,
         238.2042, 238.9012, 239.6211, 240.3633, 241.1272, 241.9117, 242.7163,
         243.5402, 244.3826, 245.2423, 246.1190, 247.0112, 247.9182, 248.8391,
         249.7729, 250.7184, 251.6748, 252.6408, 253.6153, 254.5974, 255.5857,
         256.5790, 257.5765, 258.5767, 259.5784, 260.5804, 261.5814, 262.5801,
         263.5755, 264.5658, 265.5502, 266.5273, 267.4954, 268.4537, 269.4005,
         270.3347, 271.2551, 272.1605, 273.0490, 273.9200, 274.7717, 275.6035,
         276.4136, 277.2010, 277.9648, 278.7033, 279.4159, 280.1014, 280.7585,
         281.3864, 281.9842, 282.5508, 283.0854, 283.5872, 284.0552, 284.4890,
         284.8876, 285.2504, 285.5772, 285.8669, 286.1194, 286.3344, 286.5111,
         286.6495, 286.7495, 286.8106, 286.8330, 286.8165, 286.7614, 286.6673,
         286.5349, 286.3637, 286.1548, 285.9080, 285.6238, 285.3029, 284.9454,
         284.5522, 284.1238, 283.6610, 283.1644, 282.6348, 282.0729, 281.4799,
         280.8564, 280.2036, 279.5225, 278.8141, 278.0793, 277.3195, 276.5355,
         275.7288, 274.9004, 274.0514, 273.1833, 272.2975, 271.3946, 270.4766,
         269.5443, 268.5992, 267.6426, 266.6758, 265.7001, 264.7169, 263.7271,
         262.7326, 261.7343, 260.7334, 259.7316, 258.7298, 257.7293, 256.7314,
         255.7372, 254.7481, 253.7651, 252.7892, 251.8219, 250.8640, 249.9167,
         248.9812, 248.0582, 247.1489, 246.2544, 245.3753, 244.5130, 243.6679,
         242.8411, 242.0334, 241.2457, 240.4787, 239.7332, 239.0097, 238.3093,
         237.6323, 236.9794, 236.3513, 235.7486, 235.1716, 234.6211, 234.0977,
         233.6014, 233.1329, 232.6927, 232.2810, 231.8982, 231.5448, 231.2206,
         230.9265, 230.6624, 230.4286, 230.2252, 230.0524])

x = [2*i for i in range(len(y[0]))]

plot_save(x, y, './plots/test.png')

